Anomalies in bulk supercooled water at negative pressure

Water is the most familiar liquid, and arguably the most complex. Anomalies of supercooled water have been measured during decades, and competing interpretations proposed. Yet, a decisive experiment remains elusive, because of unavoidable crystallization into ice. We investigate the state of water that is both supercooled and under mechanical tension, or negative pressure. Liquids under negative pressure can be found in plants or fluid inclusions in minerals. Using such water inclusions in quartz, we report the first measurements on doubly metastable water down to $-15^\circ\mathrm{C}$ and around $-100\,\mathrm{MPa}$. We observe sound velocity anomalies that can be reproduced quantitatively with molecular dynamics simulations. These results rule out one proposed scenario for water anomalies, and put further constraints on the remaining ones.

==> anc/soundSOM_withrefs.tex <==
%% Template for a preprint Letter or Article for submission
%% to the journal Nature.
%% Written by Peter Czoschke, 26 February 2004
%%

\documentclass[prb]{revtex4}

%% make sure you have the nature.cls and naturemag.bst files where
%% LaTeX can find them

% My definitions
\usepackage{graphicx}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{latexsym}

\usepackage{color}
%\usepackage{ulem}
%
\makeatletter 
\renewcommand{\thefigure}{S\@arabic\c@figure}
\renewcommand{\thetable}{S\@arabic\c@table}
\makeatother 
%
\renewcommand{\theequation}{S.\arabic{equation}}
\newcommand{\beq}{\begin{equation}}
\newcommand{\eeq}{\end{equation}}
\newcommand{\etal}{\textit{et al.}}

\newcommand{\mrm}{\mathrm}
\newcommand{\unit}{\,\mrm}
\newcommand{\timeh}{t_\mrm{h}}
\newcommand{\Th}{T_\mrm{h}}
\newcommand{\Tha}{T_\mrm{h,1}}
\newcommand{\Thb}{T_\mrm{h,2}}
\newcommand{\Tm}{T_\mrm{min}}
\newcommand{\TLDM}{T_\mrm{LDM}}
\newcommand{\Tc}{T_\mrm{c}}
\newcommand{\Pc}{P_\mrm{c}}
\newcommand{\rhoc}{\rho_\mrm{c}}

\newcommand{\degreeC}{^\circ\mathrm{C}} 
\newcommand{\Pcav}{P_\mathrm{cav}}
\newcommand{\Tcav}{T_\mathrm{cav}}
\newcommand{\Tast}{T^\ast}
\newcommand{\rcav}{\rho_\mathrm{cav}}
\newcommand{\Eb}{E_\mrm{b}}
\newcommand{\EbCNT}{E_\mrm{b}^\mrm{CNT}}
\newcommand{\kb}{k_\mrm{B}}
\newcommand{\Rc}{R_\mrm{c}}
\newcommand{\NA}{N_\mrm{A}}
\newcommand{\Psat}{P_\mrm{sat}}
\newcommand{\Pliq}{P_\mrm{liq}}
\newcommand{\muliq}{\mu_\mrm{liq}}
\newcommand{\rholiq}{\rho_\mrm{liq}}
\newcommand{\rhovap}{\rho_\mrm{vap}}
\newcommand{\wB}{\omega_\mrm{B}}
\newcommand{\GB}{\Gamma_\mrm{B}}
\newcommand{\wL}{\omega_\mrm{L}}
\newcommand{\GL}{\Gamma_\mrm{L}}
\newcommand{\mR}{m_\mrm{R}(Q,\omega)}
\newcommand{\mI}{m_\mrm{I}(Q,\omega)}
\newcommand{\cinf}{c_\infty}

\bibliographystyle{naturemag-without-URL}

\begin{document}

\vspace*{2.5cm}
\title{Supplementary Materials for\\
Anomalies in bulk supercooled water at negative pressure}

%% Notice placement of commas and superscripts and use of &
%% in the author list

\author{Ga\"el Pallares$^1$, Mouna El Mekki Azouzi$^1$, Miguel Angel Gonzalez$^2$, Juan Luis Aragones$^2$, Jose Luis F. Abascal$^2$, Chantal Valeriani$^2$ and Fr\'ed\'eric Caupin$^1$}

\affiliation{$^1$Institut Lumi\`ere Mati\`ere, UMR5306 Universit\'e Lyon 1-CNRS, Universit\'e de Lyon and Institut Universitaire de France, 69622 Villeurbanne cedex, France}
\affiliation{$^2$Departamento de Quimica Fisica I, Facultad de Ciencias Quimicas, Universidad Complutense, 28040 Madrid, Spain}

\maketitle

\section*{Materials and methods}

Sample 1 was prepared by hydrothermal synthesis\cite{Shmulovich_experimental_2009}; sample 2 is a natural sample from the French Alps, filled with meteoric water (Fig.~1d, inset). The purity of the water is estimated to be greater than 99.8 mole percent (see SOM text, Water purity). The samples were placed on a heating-cooling stage (Linkam THMS 600) mounted on a microscope (Zeiss Axio Imager Vario). Phase changes in the inclusions were observed with a $100\times$ Mitutoyo plan apo infinity-corrected long working-distance objective. When a bubble is present in a sample, we observe its disappearance upon heating along the liquid-vapor equilibrium at the homogenization temperature: $\Tha=131.9\pm0.5\degreeC$ for sample 1 and $\Thb=107.9\pm2\degreeC$ for sample 2, where the numbers give the average and standard deviation over a series of at least 5 measurements. The known data for the binodal\cite{the_international_association_for_the_properties_of_water_and_steam_revised_1992} give the densities of water after homogenization: $\rho_1=933.2\pm0.4\unit{kg\,m^{-3}}$ and $\rho_2=952.5\pm1.5\unit{kg\,m^{-3}}$, respectively.

Brillouin scattering experiments were performed in backscattering geometry through the microscope objective. The sample is illuminated with a single longitudinal monomode laser (Coherent, Verdi V6) of wavelength $\lambda=532\unit{nm}$ focused to a $1\unit{\mu m}$ spot. The light scattered from the sample is collected on the entrance pinhole of a tandem Fabry-Perot interferometer (JRS Scientific, TFP-1). We use the recommended combination between entrance and output pinholes, and three different values for the entrance pinhole diameter: 150, 200, and $300\unit{\mu m}$. A smaller pinhole gives less signal, but more resolution. It also reduces the volume of the sample from which the scattered light is allowed to enter the spectrometer, thus decreasing the parasitic light due to elastic scattering from the quartz crystal. Figure 2A shows that the results are consistent for the three pinhole sizes used, indicating that the resolution is sufficient and validating the assumption that the elastically scattered light can be neglected in the analysis. Consequently we have fitted the Brillouin peaks only, using a viscoelastic model described in details in Refs.~\citenum{Boon_molecular_1980}. It introduces a memory function with an exponential decay:
\beq
m(Q,t)=({\cinf}^2-{c}^2)\,Q^2\exp\left[- \left(\frac{c}{\cinf}\right)^2 \frac{t}{\tau}\right] \; ,
\eeq
where $Q$ is the wavevector probed by the scattering setup, $c$ and $\cinf$ the sound velocity at zero and infinite frequency respectively, and $\tau$ a structural relaxation time. $Q= 4 \pi n/\lambda$ where $n$ is the refractive index of the liquid. In their Brillouin study, Alvarenga~\etal~\cite{Alvarenga_elastic_1993} used for each isochore a constant value of $n$, determined from the known value at the homogenization temperature $\Th$. We chose instead to use a semi-empirical formula based on the Lorentz-Lorenz relation~\cite{the_international_association_for_the_properties_of_water_and_steam_release_1997}. Along the liquid-vapor equilibrium line, it reproduces accurately the literature data. Note however that the difference with Alvarenga~{\etal} is minimal: in the temperature range investigated, $n$ is almost constant along an isochore, varying from 1.31152 to 1.31456 for sample 1 and from 1.3184 to 1.321 for sample 2. The ratio between dynamic ($S(Q,\omega)$) and static ($S(Q)$) structure factor is:
\beq
\frac{S(Q,\omega)}{S(Q)}= \frac{1}{\pi} \frac{(c Q)^2 \, \mR}{\left[\omega^2-(c Q)^2-\omega \,\mI\right]^2+\left[\omega \,\mR\right]^2} \; ,
\label{eq:visco}
\eeq
where $\mR$ and $\mI$ are the real and imaginary part of the Fourier transform of $m(Q,t)$, respectively. Visually:
\beq
\mR = \frac{{c}^2{\cinf}^2 \,({\cinf}^2-{c}^2) \, Q^2\tau}{{\cinf}^4+{c}^4 (\omega \tau)^2} \quad \mathrm{and} \quad
\mI = \frac{{c}^4 \, ({\cinf}^2-{c}^2) \, Q^2 (\omega\tau)^2}{{\cinf}^4+{c}^4 (\omega \tau)^2} \; .
\label{eq:mRmI}
\eeq

To complete the analysis, the instrumental resolution function (IRF) and the dark count of the setup are needed. The IRF was determined for each pinhole from the elastically scattered light from a $10\unit{mg\,L^{-1}}$ solution of milk in water, and well represented by a gaussian. The dark count of the photodetector was also taken into account. It was determined from spectra taken with the spectrometer entrance closed, or with no signal reaching the entrance pinhole. The background was deduced from the dark count and the duration of each spectra, and its effect on the sound velocity is less than the error bar.

We have then analyzed the spectra as follows. We take the functional form of the viscoelastic model (Eq.~\ref{eq:visco}), make a numerical convolution with the IRF, add the known dark count of the photomultiplier, and fit the resulting function on the raw spectra. We use 3 fitting parameters: $c$, $\tau$, and an overall intensity factor $K$. We minimize the merit function $\chi^2$, defined as the sum of square errors normalized by the error bars on the data points. These error bars are due to the photon noise, which goes as the square root of the number of counts. We chose a constant value for $\cinf = 3000\unit{m\,s^{-1}}$;\cite{Bencivenga_temperature_2009} we checked that the results are not sensitive to this choice. All fits are very good, with a reduced $\chi2$ between 0.83 and 2.0, with an average of 1.28. To illustrate the quality of the fit, we show on Fig.~\ref{fig:residuals} the residuals of the fits to the spectra displayed in Fig. 1D; they are compatible with the photon noise. The maximum value found for $\tau$ is $18\unit{ps}$: our experiments are in the regime where relaxation effects are small, with  $({c/\cinf})^4 (\omega \tau)^2 \ll 1$ (0.03 at most). The error bars on $c$ is $6\unit{m\,s^{-1}}$ (see SOM text, Data analysis and error bars).

We have performed molecular dynamics simulations of $c$ at the same thermodynamic conditions as the experiments. We simulate a system of 500 water molecules interacting by means of the TIP4P/2005 potential\cite{Abascal_general_2005} with periodic boundary conditions. TIP4P/2005 represents water as a rigid and non-polarizable molecule. It consists of a Lennard-Jones site centred at the oxygen atom and a Coulomb interaction given by two partial charges placed at the hydrogen atom and a negative one placed at a point M along the bisector of the HOH angle. A schematic representation of the model is presented in Fig.~\ref{fig:tip4p2005}.
The parametrization of TIP4P/2005 has been based on a fit of the temperature of maximum density 
and a great variety of properties and wide range of thereof for the liquid and its polymorphs.
TIP4P/2005 has been used to calculate a broad variety of thermodynamic properties of the liquid and solid phases,
such as the phase diagram involving condensed phases\cite{aragones_plastic_2009,conde_phase_2009,aragones_phase_2011},
properties at melting and vaporization\cite{vega_vapor-liquid_2006,vega_what_2008}, dielectric constants\cite{aragones_dielectric_2011},
pair distribution function, and self-diffusion coefficient.
These properties cover a temperature range from 123 to 573 K and pressures up to $4000\unit{MPa}$\cite{Vega_simulating_2011}.
We have performed Molecular Dynamic simulations with the GROMACS 4.5 package \cite{Hess_GROMACS_2008,van_der_spoel_gromacs:_2005} using the particle mesh Ewald method \cite{Essmann_smooth_1995} to calculate the long-range electrostatics forces and the LINCS algorithm\cite{Hess_P-lincs:_2008} to constrain the intramolecular degrees of freedom. We set the time step to $0.5$~fs and make use of the velocity-rescaling thermostat\cite{Bussi_canonical_2007} and the Parrinello-Rahman barostat,\cite{Parrinello_polymorphic_1981} with coupling constants set to $1$~ps and $2$~ps, respectively. The Lennard-Jones interactions are truncated at 9.5~\AA. The contributions to the energy and pressure beyond this distance are approximated assuming that the molecules are uniformly distributed. In order to calculate the sound velocity of supercooled TIP4P/2005 water at negative pressure, the simulated times vary between $40$~ns and $150$~ns (at the lowest temperatures). The increased length of the runs at the lowest temperatures is due to the amplified density/energy fluctuations in this region for TIP4P/2005 (and other models as well\cite{Shevchuk_note:_2012}). This leads to an increase of the error bar associated to the calculated quantities at the lower temperatures.

The sound velocity $c$ is defined by the Newton-Laplace formula:
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{equation}\label{ec_speed_of_sound}
c = \sqrt{\frac{1}{\rho \kappa_S}} = \sqrt{\frac{C_{p}}{C_{V}} \frac{1}{\rho \kappa_T}},
%c = \sqrt{\frac{1}{\rho \kappa_S}},
\end{equation}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
where $\rho$ is the density, $\kappa_S = -(1/V) (\partial V / \partial p)_S$ and $\kappa_T = -(1/V) (\partial V / \partial p)_T$ are the
adiabatic and isothermal compressibility, respectively, defined in terms of the entropy $S$, volume $V$, pressure $p$, and temperature $T$ of the system. $C_p$ and $C_v$ the heat capacity at constant pressure and volume, respectively.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%\begin{equation}\label{ec_isoentro_compressibility}
%%\kappa_S = - \frac{1}{V} \left(\frac{\partial V}{\partial p}\right)_{S}
%%\end{equation}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%defined in terms of the entropy $S$, volume $V$ and pressure $p$ of the system. To calculate the sound velocity, $\kappa_S$ can be deduced from the isothermal compressibility $\kappa_T = -(1/V) (\partial V / \partial p)_T$
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%\begin{equation}\label{ec_isotherm_compressibility}
%%\kappa_T = - \frac{1}{V} \left(\frac{\partial V}{\partial p}\right)_{T},
%%\end{equation}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%through the relation $\kappa_S =\kappa_T/\gamma$, where $\gamma$ is the adiabatic index $\gamma=C_p/C_v$. Then Eq.~\ref{ec_speed_of_sound1} transforms into
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\begin{equation}\label{ec_speed_of_sound2}
%c = \sqrt{\frac{C_{p}/C_{V}}{\kappa_T \rho}},
%\end{equation}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
We calculate $C_{V}$, $C_p$ and  $\kappa_T$ using the fluctuation formulas,
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{equation}\label{ec_heat_capacity_volume}
C_{V}=\frac{\left< U^{2}\right> -\left< U\right>^{2}}{k_{B}T^{2}},\quad C_{p}=\frac{\left< H^{2}\right> -\left< H\right>^{2}}{k_{B}T^{2}}, \quad \kappa_{T}=\frac{\left< V^{2}\right> -\left< V\right>^{2}}{\left< V\right> k_{B}T},
\end{equation}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
where $U$ is the energy, $H$ the enthalpy, and $k_{B}$ the Boltzmann constant. We run numerical simulations in two different ensembles. 
First, by equilibrating  the systems in a $NVT$ ensemble, we compute $C_{V}$. Next, by equilibrating the system in a $NpT$ ensemble, we compute $C_p$ and $\kappa_T$.

We have also used an alternative method to obtain $C_{V}$, coming back to its definition:
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{equation}\label{ec_heat_capacity_volume2}
C_{V} = \Bigg(\frac{\delta U}{\delta T}\Bigg)_{V}.
\end{equation}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
Thus, we compute the values of the energy along the desired isochore and calculate $C_{V}$ as the derivative with respect to $T$. Table~\ref{tab_cvs} shows the consistency between the values obtained with each route. 

\section*{Supplementary text}

\section*{Data analysis and error bars}

When the experimental spectra were fitted with the function given by Eq.~\ref{eq:visco}, convoluted with the IRF and corrected for the background, the results for sample 1 with a bubble present exhibited a sound velocity value systematically lower than the reference data for liquid water in equilibrium with its vapor\cite{Wagner_IAPWS_2002,the_international_association_for_the_properties_of_water_and_steam_revised_2009,the_international_association_for_the_properties_of_water_and_steam_revised_1992}. This is due to the uncertainty in the $\lambda$, and to the finite numerical aperture of the objective~\cite{Bencivenga_high_2012} (0.70). The average scattering angle $2 \theta$ is less than 180\textsuperscript{o}, which lowers the value of $Q= 4 \pi n \sin \theta / \lambda$. The results for the sound velocity must be corrected for this effect: a uniform factor of 1.0086 (which corresponds to $2\theta=165\textsuperscript{o}$, compatible with the numerical aperture of the objective) is sufficient to bring the data for sample 1 with a bubble present in excellent agreement with the reference data. Fig.~\ref{fig:bino_residuals} shows the residuals. Their standard deviation was used to set the error bar, which gave $6\unit{m\,s^{-1}}$ (less than $0.45\%$) and was applied to all data.

The guides to the eye in Fig. 2A are arbitrary fits to the data for the homogenized samples. With the $6\unit{m\,s^{-1}}$ error bar, the resulting reduced $\chi^2$ is 0.94 and 1.98 for samples 1 and 2, respectively, showing that the data scatter is compatible with the error bar. Note that the measurements were performed over a one month period, with many thermal cycling of the samples, and also indifferently after heating or cooling. This illustrates the reproducibility of the results. We have also performed repeated measurements under the same conditions on a sample similar to sample 2, but containing salty water. We gathered 5 measurements at $-10\degreeC$ and 4 measurements at $-15\degreeC$. The relative standard deviation of the sound velocity for each group of data is 4.6 and $3.5\unit{m\,s^{-1}}$, respectively, which is even less than the $6\unit{m\,s^{-1}}$ used for the error bar. The uncertainty given by the non-linear fitting procedure on the sound velocity is also always less than $6\unit{m\,s^{-1}}$, except for three of the four lower temperature points for sample 2. These exceptions comes from a low number of photon counts in the corresponding spectra, due in particular to the extremely small size of sample 2. For these points (for which the reduced $\chi^2$ of the fit remains less than 2), the $6\unit{m\,s^{-1}}$ error bar was replaced by the uncertainty on the fit parameter, which amounted to at most $7.8\unit{m\,s^{-1}}$.

Finally, we discuss the statistical confidence we can have about the minimum in sound velocity versus temperature along the isochore at $\rho_1$. The data points at the six lowest temperatures are in an order such that the sound velocity decreases with increasing temperature. At higher temperature it clearly increases with temperature. Can this be due to a statistical fluctuations of the measured values? The limiting case would be that the sound velocity reaches a plateau. Hence an attempt was made to fit the data at the six lowest temperatures with a constant (Fig.~\ref{fig:confidence}). The fit gives $1320\unit{m\,s^{-1}}$, but an unreasonably high reduced $\chi^2=4.55$. To check the significance of this value, we have simulated $2^{20}=1048576$ series of 6 points, picked up from a Gaussian distribution with mean value $1320\unit{m\,s^{-1}}$ and standard deviation $6\unit{m\,s^{-1}}$. Only in 453 occurrences ($0.043\%$) does the reduced $\chi^2$ exceed $4.5$. Only in 1450 occurrences ($0.14\%$) are the 6 data in descending order, and among these, only 1 has a reduced $\chi^2$ above $4.5$. We conclude that the minimum in sound velocity versus temperature along the isochore at $\rho_1$ is observed with more than $99.8\%$ confidence.

\section*{IAPWS equation of state}

The International Association for the Properties of Water and Steam (IAPWS) provides useful releases on the properties of water for general and scientific use. The equation of state (EoS) is given by a multi-parameter formulation for the Helmholtz free energy\cite{Wagner_IAPWS_2002,the_international_association_for_the_properties_of_water_and_steam_revised_2009}. The Helmholtz free energy is separated in two parts, an ideal-gas part and a residual part. The latter is fitted to a comprehensive set of experimental data (thermal properties of the single-phase region and of the vapor-liquid phase boundary, specific isochoric heat capacity, specific isobaric heat capacity, speed of sound, differences in the specific enthalpy and in the specific internal energy, Joule-Thomson coefficient, and isothermal throttling coefficient). It is stated that this formulation is `valid in the entire stable fluid region of $\mathrm{H}_2\mathrm{O}$ from the melting-pressure curve to $1273\unit{K}$ at pressures up to $1000\unit{MPa}$', and that it `represents the currently available experimental data of the subcooled liquid (solid-liquid metastable region) and of the superheated liquid (liquid-gas metastable region) to within the experimental uncertainty'. The sound velocity can be computed using appropriate derivatives. A comparison showing the agreement between the calculated sound velocity and experimental data on supercooled water at ambient pressure is given in Fig. 7 of Ref.~\citenum{Holten_thermodynamics_2012}. The saturation properties of water, including the density along the liquid-vapor binodal, are also available~\cite{the_international_association_for_the_properties_of_water_and_steam_revised_1992}.

\section*{Water purity}

Water in natural and synthetic fluid inclusions may contain salt\cite{Green_water_1990,Zheng_liquids_1991}, although Raman scattering studies show that fluid inclusions can be synthesized with a negligible salt content\cite{Zheng_liquids_1991,Alvarenga_elastic_1993}. Dissolved salts will lower the melting point of the frozen samples. It has been shown\cite{Green_water_1990} that the measurement of the melting point depression gives a value for the salt content consistent with the value obtained using Raman scattering from the liquid. Water in samples 1 and 2 melt at $0.1$ and $0.3\degreeC$, respectively, which is consistent with pure water given the uncertainty of the stage ($0.15\degreeC$) and the difficulty to detect changes of phase in sample 2 due to its small size. We also note that water in our simulations is pure, and give results consistent with our measurements; it would be surprising that this is the case if samples 1 and 2 contained impure water. As a further test of water purity, we have measured the sound velocity in fluid inclusions as a function of temperature when a bubble is present. Figure S1 compares the results with our measurements on a simple ultrapure (Millipore Direct Q3 UV) free water droplet and with literature data. All results agree within the error bars. Figure S1 also displays the sound velocity along the binodal for several aqueous NaCl solutions. They are clearly higher than the measured values. Taking the error bars into account, we conclude that water in the inclusions studied has a purity greater than 99.8 mole percent, even higher than the samples studied in Ref.~\citenum{Zheng_liquids_1991}.

\section*{Discussion of possible artefacts}

In this section, we consider other possible explanations of the experimental results.

First, we question the validity of the isochoric assumption. In platelet-like inclusions, Alvarenga {\etal}~\cite{Alvarenga_elastic_1993} have shown that the inclusion walls could collapse when submitted to large tensions, thus increasing the density in comparison to the isochore. However, our inclusions are not platelet-like and a simple density effect could not explain the values of sound velocity above the binodal observed at low temperature. Indeed, the density cannot become higher than the binodal, because the inclusion would then experience positive pressures, and any deformation would yield densities lower than the isochore density.

One could also argue that a phase transition occurs inside the inclusion. If the new phase had a low density, the density of the liquid in equilibrium would increase, thus yielding a sound velocity larger than expected. At the given thermodynamics conditions, the most natural candidate for the new phase would be hexagonal ice. But at $-12\degreeC$, the ice-liquid equilibrium occurs at $+128\unit{MPa}$ and the sound velocity of the liquid would be around $1575\unit{m\,s^{-1}}$\cite{the_international_association_for_the_properties_of_water_and_steam_revised_2009}), much higher than the largest measured value, $1414\unit{m\,s^{-1}}$ for sample 2. To get a lower sound velocity for the liquid, one should think of a new phase having higher density than hexagonal ice. This also excludes cubic ice, the only other crystal that could be found in this region of the phase diagram. Therefore, one could recur to another liquid phase, which would appear if we had actually crossed a liquid-liquid transition (LLT). This would require the LLT to be at negative pressure, which has been already found in a few simulations~\cite{Tanaka_phase_1996,Brovchenko_liquid-liquid_2005,Brovchenko_multiple_2008} (see however Ref.~\citenum{Liu_low-temperature_2009}) and proposed for some models~\cite{Angell_insights_2008,Stokely_effect_2010}. However, in our experimental measurements, we did not see the two other Brillouin peaks that would come from the low density liquid, and we did not find any hysteresis between measurements taken after heating or cooling. A possibility remains that the Brillouin shifts of the two liquids are too close to be seen with the resolution of our setup. But another difficulty arises: to explain why the sound velocity in both samples rises above the binodal, one would require the LLT to lie at positive pressure at $-12\degreeC$. Undoubtedly, this should have been seen in the numerous experiments performed in this region. Therefore, the hypothesis suggesting that a phase transition occurred has also to be discarded.
%

\section*{On the origin of a minimum in the sound velocity}

The simulations enable a detailed analysis of the appearance of a minimum in the sound velocity. In Figure~\ref{fig_meyer_kT} we represent the values of the adiabatic index $\gamma$ and of the isothermal compressibility $\kappa_T$. Both quantities show an extremum, a minimum for $\gamma$ and a maximum for $\kappa_T$. Since the sound velocity depends inversely on the latter (Eq.~\ref{ec_speed_of_sound}), both $\gamma$  and $\kappa_T$ justify the minimum in the sound velocity. However, the relative variation of the isothermal compressibility along the isochores is sensibly larger than that of the adiabatic index. Thus, $\kappa_T$ mostly determines the appearance of the minimum in $c$. Note that, however, below $\simeq -100\unit{MPa}$, $\kappa_T$ becomes monotonic along isobars (see Fig.~4). A minimum is still seen in the temperature variation of the sound velocity for sample 1 because the variation is taken along an isochore (see Fig.~\ref{fig_meyer_kT}).

\section*{Calculation of the pressure}

To compute the pressure, we equilibrate the systems in a NVT ensemble, and use the virial expression. Because our TIP4P/2005 simulations and our sound velocity measurements agree well for both isochores studied, the pressure calculated in the simulations gives a reasonable estimate of the actual pressure reached in the samples. Figure~\ref{fig:press} shows the pressure as a function of temperature along the two isochores $\rho_1$ and $\rho_2$ and the binodal.

The values of the pressure and temperature along isochore $\rho_1$ are represented in Table\ref{tab_press_rho1} and  along isochore $\rho_2$  in  Table\ref{tab_press_rho2}.

\section*{Supplementary figures and tables}

\begin{figure}[hhhh]
\centerline{\includegraphics[width=0.5\columnwidth]{residuals.eps}}
\caption{Residuals of the fits based on Eq.~\ref{eq:visco} to the experimental spectra shown in Fig.~1d for homogenized sample 1 at $140\degreeC$ (top) and $-12\degreeC$ (bottom). The error bars are the square root of the photon counts at each frequency. The data for $-12\degreeC$ were not rescaled (in contrast to Fig. 1d).}
\label{fig:residuals}
\end{figure}

\begin{figure}
\centerline{\includegraphics[width=0.35\columnwidth]{Foursitewatermodel.eps}}
\caption{A schematic representation of the four-site model of water TIP4P/2005, 
consisting of a Lennard-Jones center at the oxygen atom (in red) and three charged sites: two positive charges at the hydrogen atoms and a compensating negative charge at a dummy atom (labeled as M) placed near the oxygen along the bisector of the HOH angle.}
\label{fig:tip4p2005}
\end{figure}

\begin{figure}
\centerline{\includegraphics[width=0.5\columnwidth]{bino_residuals.eps}}
\caption{Sound velocity residuals of the data for sample 1 with a bubble present, to the reference data for liquid water in equilibrium with its vapor\cite{Wagner_IAPWS_2002,the_international_association_for_the_properties_of_water_and_steam_revised_2009,the_international_association_for_the_properties_of_water_and_steam_revised_1992}. Their standard deviation $\sigma = 5.97 \unit{m\,s^{-1}}$ was used to set the error bar on the sound velocity to $6 \unit{m\,s^{-1}}$.}
\label{fig:bino_residuals}
\end{figure}

\begin{figure}
\centerline{\includegraphics[width=0.5\columnwidth]{confidence.eps}}
\caption{Sound velocity at low temperature for the homogenized sample 1. The red line is an attempt to fit the data with a constant. It yields $c=1320\unit{m\,s^{-1}}$, but an unreasonably high reduced $\chi^2=4.55$.}
\label{fig:confidence}
\end{figure}

\begin{figure}
\centerline{\includegraphics[width=0.5\columnwidth]{c-T_salt.eps}}
\caption{Sound velocity versus temperature along the liquid-vapor equilibrium. The symbols show our Brillouin measurements for sample 1 (open blue circles), sample 2 (open green diamond), another fluid inclusion from the same quartz crystal as sample 2 (open red squares), and an ultrapure (Millipore Direct Q3 UV) water droplet deposited on glass slide (filled blue squares). The three symbol sizes correspond to three pinhole sizes on the spectrometer. The blue curve is the literature value for pure water\cite{Wagner_IAPWS_2002,the_international_association_for_the_properties_of_water_and_steam_revised_2009,the_international_association_for_the_properties_of_water_and_steam_revised_1992}, and the other curves illustrate the shift in sound velocity due to dissolved NaCl, measured at $0.1\unit{MPa}$ (ref.~\citenum{Chen_speed_1978}). The salt molality increases from bottom to top: 0.25 (green), 0.5 (purple), 0.75 (brown), and 1 (red).}
\label{fig:purity}
\end{figure}

\begin{figure}
\centerline{\includegraphics[width=.5\textwidth,clip=]{meyer_kT.eps}}
\caption{Contributions of the adiabatic index (left panel) and the isothermal compressibility (right panel) to the sound velocity along the isochores at $\rho_1=933.2\unit{kg\,m^{-3}}$ (red circles) and $\rho_2=952.5\unit{kg\,m^{-3}}$ (green diamonds). \label{fig_meyer_kT}}
\end{figure}

\begin{figure}
\centerline{\includegraphics[width=.4\textwidth,clip=]{p-T_2isochores.eps}}
\caption{Pressure versus temperature for the isochores at $\rho_1$ (red circles) and $\rho_2$ (green diamonds) and the binodal (open blue circles, inset).\label{fig:press}}
\end{figure}

ù\pagebreak

%\section*{Supplementary tables}

\begin{table}
\caption{Values of $C_v$ for the isochore $\rho=933.2\unit{kg\,m^{-3}}$ obtained with the energy fluctuations formula (Eq.~\ref{ec_heat_capacity_volume}, second column) and the thermodynamic definition (Eq.~\ref{ec_heat_capacity_volume2}, third column). Results are given in J$\,\mathrm{K^{-1}\, mol^{-1}}$. \label{tab_cvs}} 
\centerline{
\begin{tabular}{l|c|c}
\hline \hline
$T(K)$ & $C_{V}[Eq.\ref{ec_heat_capacity_volume}]$
            & $C_{V}[Eq.\ref{ec_heat_capacity_volume2}]$ \\
\hline
203 &   122$\pm$  6 &  119   \\  
233 &   110$\pm$ 10 &  111   \\
253 &   115$\pm$ 10 &  105   \\
273 &   114$\pm$ 10 &  100   \\
293 &   105$\pm$  5 &  95.0  \\
313 &  93.5$\pm$  5 &  90.3  \\
333 &  85.3$\pm$  4 &  85.9  \\
373 &  75.3$\pm$  4 &  77.8  \\
413 &  70.1$\pm$  3 &  70.7  \\
462 &  63.2$\pm$  3 &  63.3  \\
516 &  58.5$\pm$  3 &  57.0  \\
570 &  55.0$\pm$  3 &  52.6  \\
623 &  52.5$\pm$  3 &  50.1  \\
\hline \hline
\end{tabular}}
\end{table}


\begin{table}
\caption{Pressure versus temperature for the isochore $\rho_1$.  \label{tab_press_rho1}} 
\centerline{
\begin{tabular}{c|c}
\hline \hline
$T$ (K) &  Pressure (MPa)\\
\hline
202.99  & -23.6878    \\
232.99 & -82.688   \\
252.90 & -115.014   \\
272.90 & -126.520   \\
292.87 & -125.604   \\
312.87    & -113.452   \\
332.85  & -94.878   \\
372.82  & -43.548  \\
412.82 & 18.840   \\
462.19 & 104.560   \\
516.37  & 205.019   \\
569.85 & 307.850   \\
623.41 & 412.515   \\
677.41  & 516.803  \\
\hline \hline
\end{tabular}}
\end{table}


\begin{table}
\caption{Pressure versus temperature for the isochore $\rho_2$.  \label{tab_press_rho2}} 
\centerline{
\begin{tabular}{c|c}
\hline \hline
$T$ (K) &  Pressure (MPa)\\
\hline
203.01 & 36.719 \\
233.01 & -42.996 \\
252.91 & -76.043  \\
272.90 & -90.980  \\
292.89 & -91.243  \\
312.88 & -80.366  \\
372.85 & -8.192  \\
462.19 & 146.632  \\
569.84 & 359.583  \\
623.41 & 469.163  \\
\hline \hline
\end{tabular}}
\end{table}

\pagebreak
\begin{thebibliography}{10}
\expandafter\ifx\csname url\endcsname\relax
  \def\url#1{\texttt{#1}}\fi
\expandafter\ifx\csname urlprefix\endcsname\relax\def\urlprefix{URL }\fi
\providecommand{\bibinfo}[2]{#2}
\providecommand{\eprint}[2][]{\url{#2}}

\bibitem{Shmulovich_experimental_2009}
\bibinfo{author}{Shmulovich, K.~I.}, \bibinfo{author}{Mercury, L.},
  \bibinfo{author}{Thi{\'e}ry, R.}, \bibinfo{author}{Ramboz, C.} \&
  \bibinfo{author}{El~Mekki, M.}
\newblock \bibinfo{title}{Experimental superheating of water and aqueous
  solutions}.
\newblock \emph{\bibinfo{journal}{Geochimica et Cosmochimica Acta}}
  \textbf{\bibinfo{volume}{73}}, \bibinfo{pages}{2457--2470}
  (\bibinfo{year}{2009}).

\bibitem{the_international_association_for_the_properties_of_water_and_steam_revised_1992}
\bibinfo{author}{{The International Association for the Properties of Water and
  Steam}}.
\newblock \bibinfo{title}{Revised supplementary release: saturation properties
  of ordinary water substance, september 1992.} (\bibinfo{year}{1992}).

\bibitem{Boon_molecular_1980}
\bibinfo{author}{Boon, J.~P.} \& \bibinfo{author}{Yip, S.}
\newblock \emph{\bibinfo{title}{Molecular Hydrodynamics}}
  (\bibinfo{publisher}{Courier Dover Publications}, \bibinfo{year}{1980}).

\bibitem{Alvarenga_elastic_1993}
\bibinfo{author}{Alvarenga, A.~D.}, \bibinfo{author}{Grimsditch, M.} \&
  \bibinfo{author}{Bodnar, R.~J.}
\newblock \bibinfo{title}{Elastic properties of water under negative
  pressures}.
\newblock \emph{\bibinfo{journal}{J. Chem. Phys.}}
  \textbf{\bibinfo{volume}{98}}, \bibinfo{pages}{8392--8396}
  (\bibinfo{year}{1993}).

\bibitem{the_international_association_for_the_properties_of_water_and_steam_release_1997}
\bibinfo{author}{{The International Association for the Properties of Water and
  Steam}}.
\newblock \bibinfo{title}{Release on the refractive index of ordinary water
  substance as a function of wavelength, temperature and pressure}
  (\bibinfo{year}{1997}).

\bibitem{Bencivenga_temperature_2009}
\bibinfo{author}{Bencivenga, F.}, \bibinfo{author}{Cimatoribus, A.},
  \bibinfo{author}{Gessini, A.}, \bibinfo{author}{Izzo, M.~G.} \&
  \bibinfo{author}{Masciovecchio, C.}
\newblock \bibinfo{title}{Temperature and density dependence of the structural
  relaxation time in water by inelastic ultraviolet scattering}.
\newblock \emph{\bibinfo{journal}{The Journal of Chemical Physics}}
  \textbf{\bibinfo{volume}{131}}, \bibinfo{pages}{144502}
  (\bibinfo{year}{2009}).

\bibitem{Abascal_general_2005}
\bibinfo{author}{Abascal, J. L.~F.} \& \bibinfo{author}{Vega, C.}
\newblock \bibinfo{title}{A general purpose model for the condensed phases of
  water: {TIP4P/2005}}.
\newblock \emph{\bibinfo{journal}{The Journal of Chemical Physics}}
  \textbf{\bibinfo{volume}{123}}, \bibinfo{pages}{234505}
  (\bibinfo{year}{2005}).

\bibitem{aragones_plastic_2009}
\bibinfo{author}{Aragones, J.~L.} \& \bibinfo{author}{Vega, C.}
\newblock \bibinfo{title}{Plastic crystal phases of simple water models}.
\newblock \emph{\bibinfo{journal}{The Journal of chemical physics}}
  \textbf{\bibinfo{volume}{130}}, \bibinfo{pages}{244504}
  (\bibinfo{year}{2009}).

\bibitem{conde_phase_2009}
\bibinfo{author}{Conde, M.~M.}, \bibinfo{author}{Vega, C.},
  \bibinfo{author}{Tribello, G.~A.} \& \bibinfo{author}{Slater, B.}
\newblock \bibinfo{title}{The phase diagram of water at negative pressures:
  Virtual ices}.
\newblock \emph{\bibinfo{journal}{The Journal of chemical physics}}
  \textbf{\bibinfo{volume}{131}}, \bibinfo{pages}{034510}
  (\bibinfo{year}{2009}).

\bibitem{aragones_phase_2011}
\bibinfo{author}{Aragones, J.}
\newblock \bibinfo{title}{Phase diagram of water under an applied electric
  field}.
\newblock \emph{\bibinfo{journal}{Phys. Rev. Lett.}}
  \textbf{\bibinfo{volume}{107}} (\bibinfo{year}{2011}).

\bibitem{vega_vapor-liquid_2006}
\bibinfo{author}{Vega, C.}, \bibinfo{author}{Abascal, J. L.~F.} \&
  \bibinfo{author}{Nezbeda, I.}
\newblock \bibinfo{title}{Vapor-liquid equilibria from the triple point up to
  the critical point for the new generation of {TIP4P-like} models: {TIP4P/Ew},
  {TIP4P/2005}, and {TIP4P/ice}}.
\newblock \emph{\bibinfo{journal}{The Journal of Chemical Physics}}
  \textbf{\bibinfo{volume}{125}}, \bibinfo{pages}{034503}
  (\bibinfo{year}{2006}).

\bibitem{vega_what_2008}
\bibinfo{author}{Vega, C.}, \bibinfo{author}{Abascal, J. L.~F.},
  \bibinfo{author}{Conde, M.~M.} \& \bibinfo{author}{Aragones, J.~L.}
\newblock \bibinfo{title}{What ice can teach us about water interactions: a
  critical comparison of the performance of different water models}.
\newblock \emph{\bibinfo{journal}{Faraday Discuss.}}
  \textbf{\bibinfo{volume}{141}}, \bibinfo{pages}{251--276}
  (\bibinfo{year}{2008}).

\bibitem{aragones_dielectric_2011}
\bibinfo{author}{Aragones, J.~L.}, \bibinfo{author}{{MacDowell}, L.~G.} \&
  \bibinfo{author}{Vega, C.}
\newblock \bibinfo{title}{Dielectric constant of ices and water: A lesson about
  water interactions}.
\newblock \emph{\bibinfo{journal}{Journal of Physical Chemistry A}}
  \textbf{\bibinfo{volume}{115}}, \bibinfo{pages}{5745} (\bibinfo{year}{2011}).

\bibitem{Vega_simulating_2011}
\bibinfo{author}{Vega, C.} \& \bibinfo{author}{Abascal, J. L.~F.}
\newblock \bibinfo{title}{Simulating water with rigid non-polarizable models: a
  general perspective}.
\newblock \emph{\bibinfo{journal}{Physical Chemistry Chemical Physics}}
  \textbf{\bibinfo{volume}{13}}, \bibinfo{pages}{19663--19688}
  (\bibinfo{year}{2011}).

\bibitem{Hess_GROMACS_2008}
\bibinfo{author}{Hess, B.}, \bibinfo{author}{Kutzner, C.},
  \bibinfo{author}{van~der Spoel, D.} \& \bibinfo{author}{Lindahl, E.}
\newblock \bibinfo{title}{{GROMACS} 4: Algorithms for highly efficient,
  load-balanced, and scalable molecular simulation}.
\newblock \emph{\bibinfo{journal}{J. Chem. Theory Comput.}}
  \textbf{\bibinfo{volume}{4}}, \bibinfo{pages}{435--447}
  (\bibinfo{year}{2008}).

\bibitem{van_der_spoel_gromacs:_2005}
\bibinfo{author}{Van Der~Spoel, D.} \emph{et~al.}
\newblock \bibinfo{title}{{GROMACS:} fast, flexible, and free}.
\newblock \emph{\bibinfo{journal}{Journal of Computational Chemistry}}
  \textbf{\bibinfo{volume}{26}}, \bibinfo{pages}{1701{\textendash}1718}
  (\bibinfo{year}{2005}).

\bibitem{Essmann_smooth_1995}
\bibinfo{author}{Essmann, U.} \emph{et~al.}
\newblock \bibinfo{title}{A smooth particle mesh ewald method}.
\newblock \emph{\bibinfo{journal}{The Journal of Chemical Physics}}
  \textbf{\bibinfo{volume}{103}}, \bibinfo{pages}{8577--8593}
  (\bibinfo{year}{1995}).

\bibitem{Hess_P-lincs:_2008}
\bibinfo{author}{Hess, B.}
\newblock \bibinfo{title}{P-{LINCS:} a parallel linear constraint solver for
  molecular simulation}.
\newblock \emph{\bibinfo{journal}{J. Chem. Theory Comput.}}
  \textbf{\bibinfo{volume}{4}}, \bibinfo{pages}{116--122}
  (\bibinfo{year}{2008}).

\bibitem{Bussi_canonical_2007}
\bibinfo{author}{Bussi, G.}, \bibinfo{author}{Donadio, D.} \&
  \bibinfo{author}{Parrinello, M.}
\newblock \bibinfo{title}{Canonical sampling through velocity rescaling}.
\newblock \emph{\bibinfo{journal}{The Journal of Chemical Physics}}
  \textbf{\bibinfo{volume}{126}}, \bibinfo{pages}{014101}
  (\bibinfo{year}{2007}).

\bibitem{Parrinello_polymorphic_1981}
\bibinfo{author}{Parrinello, M.} \& \bibinfo{author}{Rahman, A.}
\newblock \bibinfo{title}{Polymorphic transitions in single crystals: A new
  molecular dynamics method}.
\newblock \emph{\bibinfo{journal}{Journal of Applied Physics}}
  \textbf{\bibinfo{volume}{52}}, \bibinfo{pages}{7182--7190}
  (\bibinfo{year}{1981}).

\bibitem{Shevchuk_note:_2012}
\bibinfo{author}{Shevchuk, R.} \& \bibinfo{author}{Rao, F.}
\newblock \bibinfo{title}{Note: Microsecond long atomistic simulation of
  supercooled water}.
\newblock \emph{\bibinfo{journal}{The Journal of Chemical Physics}}
  \textbf{\bibinfo{volume}{137}}, \bibinfo{pages}{036101}
  (\bibinfo{year}{2012}).

\bibitem{Wagner_IAPWS_2002}
\bibinfo{author}{Wagner, W.}
\newblock \bibinfo{title}{The {IAPWS} formulation 1995 for the thermodynamic
  properties of ordinary water substance for general and scientific use}.
\newblock \emph{\bibinfo{journal}{Journal of Physical and Chemical Reference
  Data}} \textbf{\bibinfo{volume}{31}}, \bibinfo{pages}{387--535}
  (\bibinfo{year}{2002}).

\bibitem{the_international_association_for_the_properties_of_water_and_steam_revised_2009}
\bibinfo{author}{{The International Association for the Properties of Water and
  Steam}}.
\newblock \bibinfo{title}{Revised release on the {IAPWS} formulation 1995 for
  the thermodynamic properties of ordinary water substance for general and
  scientific use} (\bibinfo{year}{2009}).

\bibitem{Bencivenga_high_2012}
\bibinfo{author}{Bencivenga, F.} \emph{et~al.}
\newblock \bibinfo{title}{A high resolution ultraviolet brillouin scattering
  set-up}.
\newblock \emph{\bibinfo{journal}{Review of Scientific Instruments}}
  \textbf{\bibinfo{volume}{83}}, \bibinfo{pages}{103102}
  (\bibinfo{year}{2012}).

\bibitem{Holten_thermodynamics_2012}
\bibinfo{author}{Holten, V.}, \bibinfo{author}{Bertrand, C.~E.},
  \bibinfo{author}{Anisimov, M.~A.} \& \bibinfo{author}{Sengers, J.~V.}
\newblock \bibinfo{title}{Thermodynamics of supercooled water}.
\newblock \emph{\bibinfo{journal}{The Journal of Chemical Physics}}
  \textbf{\bibinfo{volume}{136}}, \bibinfo{pages}{094507--094507--18}
  (\bibinfo{year}{2012}).

\bibitem{Green_water_1990}
\bibinfo{author}{Green, J.~L.}, \bibinfo{author}{Durben, D.~J.},
  \bibinfo{author}{Wolf, G.~H.} \& \bibinfo{author}{Angell, C.~A.}
\newblock \bibinfo{title}{Water and solutions at negative pressure: Raman
  spectroscopic study to -80 megapascals}.
\newblock \emph{\bibinfo{journal}{Science}} \textbf{\bibinfo{volume}{249}},
  \bibinfo{pages}{649--652} (\bibinfo{year}{1990}).

\bibitem{Zheng_liquids_1991}
\bibinfo{author}{Zheng, Q.}, \bibinfo{author}{Durben, D.~J.},
  \bibinfo{author}{Wolf, G.~H.} \& \bibinfo{author}{Angell, C.~A.}
\newblock \bibinfo{title}{Liquids at large negative pressures: water at the
  homogeneous nucleation limit}.
\newblock \emph{\bibinfo{journal}{Science}} \textbf{\bibinfo{volume}{254}},
  \bibinfo{pages}{829--832} (\bibinfo{year}{1991}).

\bibitem{Tanaka_phase_1996}
\bibinfo{author}{Tanaka, H.}
\newblock \bibinfo{title}{Phase behaviors of supercooled water: Reconciling a
  critical point of amorphous ices with spinodal instability}.
\newblock \emph{\bibinfo{journal}{J. Chem. Phys.}}
  \textbf{\bibinfo{volume}{105}}, \bibinfo{pages}{5099--5111}
  (\bibinfo{year}{1996}).

\bibitem{Brovchenko_liquid-liquid_2005}
\bibinfo{author}{Brovchenko, I.}, \bibinfo{author}{Geiger, A.} \&
  \bibinfo{author}{Oleinikova, A.}
\newblock \bibinfo{title}{Liquid-liquid phase transitions in supercooled water
  studied by computer simulations of various water models}.
\newblock \emph{\bibinfo{journal}{J. Chem. Phys.}}
  \textbf{\bibinfo{volume}{123}}, \bibinfo{pages}{044515}
  (\bibinfo{year}{2005}).

\bibitem{Brovchenko_multiple_2008}
\bibinfo{author}{Brovchenko, I.} \& \bibinfo{author}{Oleinikova, A.}
\newblock \bibinfo{title}{Multiple phases of liquid water}.
\newblock \emph{\bibinfo{journal}{{ChemPhysChem}}}
  \textbf{\bibinfo{volume}{9}}, \bibinfo{pages}{2660--2675}
  (\bibinfo{year}{2008}).

\bibitem{Liu_low-temperature_2009}
\bibinfo{author}{Liu, Y.}, \bibinfo{author}{Panagiotopoulos, A.~Z.} \&
  \bibinfo{author}{Debenedetti, P.~G.}
\newblock \bibinfo{title}{Low-temperature fluid-phase behavior of {ST2} water}.
\newblock \emph{\bibinfo{journal}{The Journal of Chemical Physics}}
  \textbf{\bibinfo{volume}{131}}, \bibinfo{pages}{104508}
  (\bibinfo{year}{2009}).

\bibitem{Angell_insights_2008}
\bibinfo{author}{Angell, C.~A.}
\newblock \bibinfo{title}{Insights into phases of liquid water from study of
  its unusual glass-forming properties}.
\newblock \emph{\bibinfo{journal}{Science}} \textbf{\bibinfo{volume}{319}},
  \bibinfo{pages}{582--587} (\bibinfo{year}{2008}).

\bibitem{Stokely_effect_2010}
\bibinfo{author}{Stokely, K.}, \bibinfo{author}{Mazza, M.~G.},
  \bibinfo{author}{Stanley, H.~E.} \& \bibinfo{author}{Franzese, G.}
\newblock \bibinfo{title}{Effect of hydrogen bond cooperativity on the behavior
  of water}.
\newblock \emph{\bibinfo{journal}{Proceedings of the National Academy of
  Sciences}} \textbf{\bibinfo{volume}{107}}, \bibinfo{pages}{1301--1306}
  (\bibinfo{year}{2010}).

\bibitem{Chen_speed_1978}
\bibinfo{author}{Chen, C.-T.}, \bibinfo{author}{Chen, L.-S.} \&
  \bibinfo{author}{Millero, F.~J.}
\newblock \bibinfo{title}{Speed of sound in {NaCl}, {MgCl}$_2$,
  {Na}$_2${SO}$_4$, and {MgSO}$_4$ aqueous solutions as functions of
  concentration, temperature, and pressure}.
\newblock \emph{\bibinfo{journal}{The Journal of the Acoustical Society of
  America}} \textbf{\bibinfo{volume}{63}}, \bibinfo{pages}{1795--1800}
  (\bibinfo{year}{1978}).

\end{thebibliography}

\end{document}

